Estimation Sample Complexity of a Class of Nonlinear Continuous-time Systems

We present a method of parameter estimation for large class of nonlinear systems, namely those in which the state consists of output derivatives and the flow is linear in the parameter. The method, which solves for the unknown parameter by directly inverting the dynamics using regularized linear regression, is based on new design and analysis ideas for differentiation filtering and regularized least squares. Combined in series, they yield a novel finite-sample bound on mean absolute error of estimation.

==> example/optimizing_coefficients.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "cba86d9c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import cvxpy as cp\n",
    "import numpy as np\n",
    "import math\n",
    "from matplotlib.figure import Figure\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "21d48aad",
   "metadata": {},
   "outputs": [],
   "source": [
    "def solve_for_c(d, d_max, N, p):\n",
    "    assert N >= d_max >= d + 1\n",
    "\n",
    "    # filter times\n",
    "    t = 2 * np.arange(1, 1 + N) / N - (2 * N + 1) / (2 * N)\n",
    "    # vandermonde matrix\n",
    "    vand = np.power(t.reshape(1, -1), np.arange(d_max).reshape(-1, 1))\n",
    "    # compatibility conditions\n",
    "    y = np.zeros(d_max)\n",
    "    y[d] = math.factorial(d) / N ** d\n",
    "\n",
    "    c = cp.Variable(N)\n",
    "    objective = cp.Minimize(cp.pnorm(c, p))\n",
    "    constraints = [vand @ c == y]\n",
    "    prob = cp.Problem(objective, constraints)\n",
    "    prob.solve(solver=cp.CLARABEL)\n",
    "\n",
    "    return c.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5ba32ed7",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 't' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[4], line 4\u001b[0m\n\u001b[1;32m      2\u001b[0m ax \u001b[38;5;241m=\u001b[39m fig\u001b[38;5;241m.\u001b[39madd_subplot(\u001b[38;5;241m2\u001b[39m, \u001b[38;5;241m2\u001b[39m, \u001b[38;5;241m1\u001b[39m)\n\u001b[1;32m      3\u001b[0m ax\u001b[38;5;241m.\u001b[39mset_title(\u001b[38;5;124mr\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m$p = 1$\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[0;32m----> 4\u001b[0m ax\u001b[38;5;241m.\u001b[39mstem(\u001b[43mt\u001b[49m, solve_for_c(\u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m4\u001b[39m, \u001b[38;5;241m10\u001b[39m, \u001b[38;5;241m1\u001b[39m))\n\u001b[1;32m      5\u001b[0m ax\u001b[38;5;241m.\u001b[39mset_yticks([])\n\u001b[1;32m      6\u001b[0m ax\u001b[38;5;241m.\u001b[39mset_ylim(\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m0.5\u001b[39m, \u001b[38;5;241m1\u001b[39m)\n",
      "\u001b[0;31mNameError\u001b[0m: name 't' is not defined"
     ]
    }
   ],
   "source": [
    "fig = Figure(figsize=(10, 6), dpi=300, constrained_layout=True)\n",
    "ax = fig.add_subplot(2, 2, 1)\n",
    "ax.set_title(r\"$p = 1$\")\n",
    "ax.stem(t, solve_for_c(0, 4, 10, 1))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-0.5, 1)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "ax = fig.add_subplot(2, 2, 2)\n",
    "ax.set_title(r\"$p = 2$\")\n",
    "ax.stem(t, solve_for_c(0, 4, 10, 2))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-0.5, 1)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "ax = fig.add_subplot(2, 2, 3)\n",
    "ax.set_title(r\"$p = 4$\")\n",
    "ax.stem(t, solve_for_c(0, 4, 10, 4))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-0.5, 1)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "ax = fig.add_subplot(2, 2, 4)\n",
    "ax.set_title(r\"$p = \\infty$\")\n",
    "ax.stem(t, solve_for_c(0, 4, 10, np.inf))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-0.5, 1)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "fig.suptitle(r\"$d = 0, d_\\mathrm{max} = 4, N = 10$\")\n",
    "fig.savefig(\"0,4,10.jpg\")\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 339,
   "id": "aba73fec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 3000x1800 with 4 Axes>"
      ]
     },
     "execution_count": 339,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig = Figure(figsize=(10, 6), dpi=300, constrained_layout=True)\n",
    "ax = fig.add_subplot(2, 2, 1)\n",
    "ax.set_title(r\"$p = 1$\")\n",
    "ax.stem(t, solve_for_c(2, 4, 10, 1))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-3e-2, 3e-2)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "ax = fig.add_subplot(2, 2, 2)\n",
    "ax.set_title(r\"$p = 2$\")\n",
    "ax.stem(t, solve_for_c(2, 4, 10, 2))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-3e-2, 3e-2)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "ax = fig.add_subplot(2, 2, 3)\n",
    "ax.set_title(r\"$p = 4$\")\n",
    "ax.stem(t, solve_for_c(2, 4, 10, 4))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-3e-2, 3e-2)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "ax = fig.add_subplot(2, 2, 4)\n",
    "ax.set_title(r\"$p = \\infty$\")\n",
    "ax.stem(t, solve_for_c(2, 4, 10, np.inf))\n",
    "ax.set_yticks([])\n",
    "ax.set_ylim(-3e-2, 3e-2)\n",
    "ax.set_xlim(-1, 1)\n",
    "\n",
    "fig.suptitle(r\"$d = 2, d_\\mathrm{max} = 4, N = 10$\")\n",
    "fig.savefig(\"2,4,10.jpg\")\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9181d9a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> example/sysid_examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 121,
   "id": "487318b1-58fa-4548-9783-1534694dcbea",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "\n",
    "import jax\n",
    "import scipy\n",
    "\n",
    "jax.config.update(\"jax_enable_x64\", True)\n",
    "import diffrax\n",
    "import numpy as np\n",
    "from jax import numpy as jnp\n",
    "from matplotlib.figure import Figure\n",
    "from tqdm.notebook import tqdm, trange\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6824d573-6aa0-421b-9084-128f73569072",
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(t, y, θ):\n",
    "    x, Dx = y\n",
    "    return jnp.array([Dx, θ * (1 - x**2) * Dx - x])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c8aa2add-d97e-41e0-a7ac-dbfd5f5e574d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "CUDA backend failed to initialize: Unable to load cuPTI. Is it installed? (Set TF_CPP_MIN_LOG_LEVEL=0 and rerun for more info.)\n"
     ]
    }
   ],
   "source": [
    "t_0 = 0.0\n",
    "t_1 = 20.0\n",
    "y_0 = jnp.array([1.0, 1.0])\n",
    "θ_0 = 2.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "13bbebf8-03ac-4254-a543-b041d10bf285",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_solution(θ):\n",
    "    return diffrax.diffeqsolve(\n",
    "        diffrax.ODETerm(f),\n",
    "        y0=y_0,\n",
    "        args=θ,\n",
    "        t0=t_0,\n",
    "        t1=t_1,\n",
    "        dt0=1e-3,\n",
    "        saveat=diffrax.SaveAt(dense=True),\n",
    "        solver=diffrax.Kvaerno5(),\n",
    "        stepsize_controller=diffrax.PIDController(\n",
    "            rtol=1e-5, atol=1e-5, pcoeff=0.4, icoeff=0.3, dcoeff=0\n",
    "        ),\n",
    "        max_steps=10000,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "86ff787f-01ec-418b-b21a-711a6f9ec07f",
   "metadata": {},
   "outputs": [],
   "source": [
    "solution = get_solution(θ_0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "c325fe45-cbd2-41b6-bd6d-ba6092264b25",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_ts = jnp.linspace(t_0, t_1, 10000)\n",
    "plot_ys = jax.vmap(solution.evaluate)(plot_ts)\n",
    "\n",
    "fig = Figure(figsize=(8, 4), dpi=100)\n",
    "ax = fig.add_subplot(1, 2, 1)\n",
    "ax.plot(plot_ts, plot_ys[:, 0], linewidth=0.1)\n",
    "ax = fig.add_subplot(1, 2, 2)\n",
    "ax.plot(plot_ys[:, 0], plot_ys[:, 1], linewidth=0.1)\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea7aa134-023c-4d0f-a912-db1d56c66482",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "id": "9e4b43f0-75b0-4785-98c0-d8c22f352a69",
   "metadata": {},
   "outputs": [],
   "source": [
    "key = jax.random.PRNGKey(40)\n",
    "data_ts = jnp.linspace(t_0, t_1, 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "id": "9aee1be6-56ea-473c-ae6a-be740c11fa99",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_noisy_data(key):\n",
    "    data_ys = jax.vmap(solution.evaluate)(data_ts)[:, 0]\n",
    "    noise = jax.random.normal(key, shape=data_ys.shape)\n",
    "    return data_ys + noise * 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "id": "7310441d-443b-45a6-bc46-09890ba98ea0",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_ys = get_noisy_data(key)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dc9e9aa3-c392-4da6-8182-8731ad310f5f",
   "metadata": {},
   "source": [
    "# likelihood method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "id": "946c9c02-97b3-4229-8f74-ef85a811490a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def likelihood(key, θ):\n",
    "    solution = get_solution(θ)\n",
    "    return -jnp.sum((data_ys - jax.vmap(solution.evaluate)(data_ts)[:, 0]) ** 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "id": "dff2c4f4-186f-4996-8df8-3617e91a8568",
   "metadata": {},
   "outputs": [],
   "source": [
    "θs = jnp.linspace(0.0, 50.0, 500)\n",
    "likelihoods = jax.vmap(likelihood, in_axes=(None, 0))(key, θs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 203,
   "id": "9dadc275-48a3-44c1-8edf-57e9566fa4c6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "execution_count": 203,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig = Figure(figsize=(4, 3), dpi=100, constrained_layout=True)\n",
    "ax = fig.gca()\n",
    "ax.plot(θs, likelihoods, linewidth=1, color=\"black\", alpha=0.8)\n",
    "# ax.plot(θs, likelihoods_1, linewidth=0.7, color=\"black\")\n",
    "ax.set_xlabel(r\"$\\hat\\theta$\")\n",
    "ax.set_ylabel(\"log likelihood\")\n",
    "fig.savefig(\"log-likelihood.pdf\")\n",
    "fig"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5ba2450a-101a-4bad-8a3d-ff1a7f4e3158",
   "metadata": {},
   "source": [
    "# Differentiation method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "id": "b261f3e5-f99c-4afb-b6fa-2bd7648c4c61",
   "metadata": {},
   "outputs": [],
   "source": [
    "d = 2\n",
    "N = 100\n",
    "t = jnp.linspace(0, t_1 * N / data_ts.shape[0], N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "id": "a4d485c3-ad20-4d14-ac15-2bb7b9ec67ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_window_derivatives(data_ys, N):\n",
    "    t = jnp.linspace(0, t_1 * N / data_ts.shape[0], N)\n",
    "    vander = jnp.power(t.reshape(-1, 1), jnp.arange(d + 1))\n",
    "    Q, _ = jnp.linalg.qr(vander, mode=\"reduced\")\n",
    "    unit_derivative = vander / jnp.array([math.factorial(k) for k in range(d + 1)])\n",
    "    Q /= jnp.einsum(\"ik,ik->k\", Q, unit_derivative)\n",
    "\n",
    "    return data_ts[: -N + 1], jax.vmap(jnp.correlate, in_axes=(None, 1), out_axes=1)(\n",
    "        data_ys, Q\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "id": "84e7833f-f781-4312-af1b-34b8d7bab971",
   "metadata": {},
   "outputs": [],
   "source": [
    "(key,) = jax.random.split(key, 1)\n",
    "data_ys = get_noisy_data(key)\n",
    "window_ts, window_derivs = get_window_derivatives(data_ys, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "id": "60b139f7-0eec-43f3-acd8-391eb657d8a4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "execution_count": 185,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig = Figure(figsize=(8, 4), dpi=100)\n",
    "ax = fig.add_subplot(1, 2, 1)\n",
    "ax.plot(plot_ts, plot_ys[:,], label=[0, 1])\n",
    "ax = fig.add_subplot(1, 2, 2)\n",
    "ax.plot(window_ts, window_derivs[:, :2])\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "id": "2686165f-7690-4098-b11d-e2d2f8dde737",
   "metadata": {},
   "outputs": [],
   "source": [
    "Φ_hat = jnp.vstack(\n",
    "    [(1 - window_derivs[:, 0] ** 2) * window_derivs[:, 1], window_derivs[:, 0]]\n",
    ").T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "id": "62eb759a-6b56-4c7f-9277-2ac5af7396f8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "execution_count": 187,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig = Figure()\n",
    "ax = fig.gca()\n",
    "ax.plot(window_ts, Φ_hat[:, 0])\n",
    "# ax.plot(window_ts, Φ_hat[:, 1])\n",
    "ax.plot(window_ts, window_derivs[:, 2] + Φ_hat[:, 1])\n",
    "# ax.legend()\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "ab94497d-e80c-4bbd-8a94-56cad7299424",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1000,)"
      ]
     },
     "execution_count": 188,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_ys.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 197,
   "id": "4f382f85-5c9d-4a68-8263-5a2fb04870b0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "00ce830ae2024c0fbc0c9312c6e8897c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/1000 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "N = 50\n",
    "λ = 1.0\n",
    "num_trials = 1000\n",
    "parameter_estimates = []\n",
    "for _ in trange(num_trials):\n",
    "    key, = jax.random.split(key, 1)\n",
    "    data_ys = get_noisy_data(key)\n",
    "    window_ts, window_derivs = get_window_derivatives(data_ys, N)\n",
    "    Φ_hat = jnp.vstack(\n",
    "        [(1 - window_derivs[:, 0] ** 2) * window_derivs[:, 1], window_derivs[:, 0]]\n",
    "    ).T\n",
    "    R_hat = jnp.vstack([λ * jnp.eye(2), Φ_hat])\n",
    "    u_hat = jnp.vstack([jnp.zeros((2, 1)), window_derivs[:, 2].reshape(-1, 1)])\n",
    "    coef, _, _, _ = jnp.linalg.lstsq(R_hat, u_hat)\n",
    "    parameter_estimates.append(coef)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "id": "97637a16-8393-41f7-99bd-3933aceae1de",
   "metadata": {},
   "outputs": [],
   "source": [
    "parameter_estimates_array = np.array(parameter_estimates)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "id": "f88c4457-4285-4c30-93c3-7a9e41b13932",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "execution_count": 202,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig = Figure(figsize=(4, 3), dpi=100, constrained_layout=True)\n",
    "ax = fig.gca()\n",
    "kde = scipy.stats.gaussian_kde(dataset=parameter_estimates_array[:, 0].reshape(-1))\n",
    "plot_θs = np.linspace(1, 2.25, 1000)\n",
    "plot_dens = kde(plot_θs)\n",
    "ax.plot(plot_θs, plot_dens, color='black', alpha=0.8)\n",
    "ax.set_xlabel(r\"$\\hat\\theta$\")\n",
    "ax.set_ylabel(r\"probability density\")\n",
    "fig.savefig('sampling_estimator.pdf')\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d456f073-cce7-45fe-bf2e-a0de6a023b2e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

